On Comon's and Strassen's conjectures

Comon's conjecture on the equality of the rank and the symmetric rank of a symmetric tensor, and Strassen's conjecture on the additivity of the rank of tensors are two of the most challenging and guiding problems in the area of tensor decomposition. We survey the main known results on these conjectures, and, under suitable bounds on the rank, we prove them, building on classical techniques used in the case of symmetric tensors, for mixed tensors. Finally, we improve the bound for Comon's conjecture given by flattenings by producing new equations for secant varieties of Veronese and Segre varieties.

==> anc/Comon-1.0.m2 <==
newPackage(
   "Comon", Version => "1.0", Date => "September 11, 2018",
    Authors => {{Name => "A. Casarotti'", Email => "csrlxa@unife.it"}
		{Name => "A. Massarenti", Email=> "alexmassarenti@id.uff.br"}, 
                {Name => "M. Mella", Email=> "mll@unife.it"}},
    Headline => "Comon's conjecture",
    DebuggingMode => false, Reload => true)

export{"Comon"};

Comon = method(TypicalValue => String);
Comon (ZZ,ZZ,ZZ) := (n,d,h) -> (
k = floor((d+1)/2);
<< "Lowest rank for which the usual flattenings method does not work = " << binomial(n+floor(d/2),n) << "";
if (h < binomial(n+floor(d/2),n)) then return ("Comon's conjecture holds for the general degree "|toString(d)|" homogeneous polynomial in "|toString(n+1)|" variables of rank "|toString(h)|" by the usual flattenings method");
if (odd(d) == false) then return ("The method does not apply");
if (binomial(n+k,n) < 2*binomial(n+k-1,n)) then return ("The method does not apply");
if (2*h-1 > binomial(n+k,n)) then return ("The method does not apply, 2h-1 must be smaller than or equal to the number of order "|toString(k)|" partial derivatives --- For degree "|toString(d)|" homogeneous polynomial in "|toString(n+1)|" variables usual flattenings work for h strictly less than "|toString(binomial(n+k-1,n))|" so the interesting cases are for h varying between "|toString(binomial(n+k-1,n))|" and "|toString(floor((1/2)*(binomial(n+k,n)+1)))|"");
R = QQ[x_0..x_n];
v = basis(k,R);
S = R[a_{0,1}..a_{n,h}];
for i from 1 to h do L_i = sum(0..n,j->a_{j,i}*x_j);
F = sum(1..h,i->L_i^d);
for i from 0 to n do for j from 1 to h do F=sub(F,a_{i,j}=>random(QQ));
G = x_0*F;
D = diff(v ** transpose v,G);
P = submatrix(D,{0..2*h-2},{0..2*h-2});
A = det P;
if A==0 then return ("The method does not apply --- The determinant vanishes --- For degree "|toString(d)|" homogeneous polynomial in "|toString(n+1)|" variables usual flattenings work for h strictly less than "|toString(binomial(n+k-1,n))|" so the interesting cases are for h varying between "|toString(binomial(n+k-1,n))|" and "|toString(floor((1/2)*(binomial(n+k,n)+1)))|"");
return ("Comon's conjecture holds for the general degree "|toString(d)|" homogeneous polynomial in "|toString(n+1)|" variables of rank "|toString(h)|" --- For degree "|toString(d)|" homogeneous polynomial in "|toString(n+1)|" variables usual flattenings work for h strictly less than "|toString(binomial(n+k-1,n))|" so the interesting cases are for h varying between "|toString(binomial(n+k-1,n))|" and "|toString(floor((1/2)*(binomial(n+k,n)+1)))|"");
);

beginDocumentation()
multidoc ///
 Node
  Key
   Comon
  Headline
     Comon
  Description
   Text
    {\em Comon} 
  Caveat
    Comon
 Node
  Key
   (Comon,ZZ)
   Comon
  Headline
   Comon's conjecture
  Usage
   Comon(n,d,h)
  Inputs
   n,d,h:
  Outputs
  String:
  Description
   Text
    Examples.
   Example
    Cubics(3,3,4)
    Cubics
///

TEST ///
    assert ( Cubics(3,3,4) == "Comon's conjecture holds for the general degree 3 homogeneous polynomial in
     4 variables of rank 4 ----------------------- Remark: for degree 3
     homogeneous polynomial in 4 variables usual flattenings work for h strictly
     less than 4 so the interesting cases are for h varying between 4 and 5" )
///

TEST ///
    assert ( Cubics(3,3,5) == "The method does not apply ----------------------- Remark: for degree 3
      homogeneous polynomial in 4 variables usual flattenings work for h
      strictly less than 4 so the interesting cases are for h varying between 4
      and 5" )
///

end--


